Incipient motion of a single particle on a regular substrate in an oscillatory flow

We investigate and model the initiation of motion of a single particle on a structured substrate within an oscillatory boundary layer flow, following a mechanistic approach. By deterministically relating forces and torques acting on the particle to the instantaneous ambient flow, the effects of flow unsteadiness are captured, revealing rich particle dynamics. Laboratory experiments in an oscillatory flow tunnel characterise the initiation and early stages of motion, with particle imaging velocimetry measurements yielding the flow conditions at the motion threshold. The experiments validate and complement results from particle-resolved direct numerical simulations, combining an immersed boundary method with a discrete element method that incorporates a static friction contact model. Within the parameter range just above the motion threshold, the mobile particle rolls without sliding over the substrate, indicating that motion initiation is governed by an unbalanced torque rather than a force. Both experimental and numerical results show excellent agreement with an analytical torque balance including hydrodynamic torque derived from the theoretical Stokes velocity profile, and contributions of lift, added mass, and externally imposed pressure gradient. In addition to static and rolling particle states, we identify a wiggling regime where the particle moves but does not leave its original pocket. Our deterministic approach enables prediction of the phase within the oscillation cycle at which the particle starts moving, without relying on empirical threshold estimates, and can be extended to a wide range of flow and substrate conditions, as long as turbulence is absent and interactions with other mobile particles are negligible.

==> Figures/collect_parameters_and_Q_jfm.m <==
close all
clear all
%%
cidir='/home/markom/triton/home/markom/taifun2/incipient_motion/dns/dem_test/';
%%
%% Run 4
k = 0;
ampl   = 1.4;
z0coef = 0.88;
s      = 1.813;
itest  = 6;
iout   = [2 4 5];
Time   = linspace(0,2*pi,400);
for i=iout
  k = k+1;
  cifile=sprintf('%sdemtest%i/matlab/mat/sim_parameters_test%i_out%i.mat',cidir,itest,itest,i);
  load(cifile,'U0','g','D','nu','Rdel','delta','dod','om');
  rhof = 1;
  delta = delta*ampl;
  z0=z0coef*D;
  zb=0.119558418879711;
  H=D+zb-z0;
  delH=delta/H;
  Hdel=H/delta;
  Hd=(H-D/2)./delta;
  gg = sin(Time) - ...
          sqrt(2)/2*delH*(sin(Time-pi/4) - exp(-Hdel)*sin(Time-Hdel-pi/4));
  ff = (sin(Time) + delH^2*cos(Time) + ...
          delH*exp(-Hdel)*(sqrt(2)*sin(Time-Hdel-pi/4)-delH*cos(Time-Hdel)))./(2*gg);
  hh = 3/2*cos(Time) - 1/2*exp(-Hd)*cos(Time-Hd);
  %%
  Us  = U0*(sin(Time)-exp(-Hd).*sin(Time-Hd));
  Res = Rdel*dod*abs(Us);
  cSN = (1+(0.15).*Res.^(0.687));
  Gam = U0*om/(s-1)/g;
  L = 0.5*zb;
  Q = 4*Gam*(9*(delta/D)^2*H/D*cSN.*((ff-1).*H+L+D/2)./D.*gg + L*hh./D);
  Qmax(k) = max(Q);
  Psi(k)=U0^2./((s-1)./D./g);
  Redelta(k)=Rdel;
  Delta(k)=delta/D;
end %
save ../mat/q_vs_params_run4.mat Redelta Delta Psi Qmax
clear Qmax Redelta Psi Delta
%%
%% Run 6
k = 0;
ampl   = 1;
z0coef = 0.925;
s      = 1.813;
itest  = 7;
iout   = [3:8 10:18];
Time   = linspace(0,2*pi,400);
for i=iout
  k = k+1;
  cifile=sprintf('%sdemtest%i/matlab/mat/sim_parameters_test%i_out%i.mat',cidir,itest,itest,i);
  load(cifile,'U0','g','D','nu','Rdel','delta','dod','om');
  rhof = 1;
  delta = delta*ampl;
  z0=z0coef*D;
  zb=0.032576256696465;
  H=D+zb-z0;
  delH=delta/H;
  Hdel=H/delta;
  Hd=(H-D/2)./delta;
  gg = sin(Time) - ...
          sqrt(2)/2*delH*(sin(Time-pi/4) - exp(-Hdel)*sin(Time-Hdel-pi/4));
  ff = (sin(Time) + delH^2*cos(Time) + ...
          delH*exp(-Hdel)*(sqrt(2)*sin(Time-Hdel-pi/4)-delH*cos(Time-Hdel)))./(2*gg);
  hh = 3/2*cos(Time) - 1/2*exp(-Hd)*cos(Time-Hd);
  %%
  Us  = U0*(sin(Time)-exp(-Hd).*sin(Time-Hd));
  Res = Rdel*dod*abs(Us);
  cSN = (1+0.138+9/16).*(1+(0.15-0.046).*Res.^(0.687+0.066));
  Gam = U0*om/(s-1)/g;
  L = 0.5*zb;
  Q = 4*Gam*(9*(delta/D)^2*H/D*cSN.*((ff-1).*H+L+D/2)./D.*gg + L*hh./D);
  Qmax(k) = max(Q);
  Psi(k)=U0^2./((s-1)./D./g);
  Redelta(k)=Rdel;
  Delta(k)=delta/D;
end %
save ../mat/q_vs_params_run6.mat Redelta Delta Psi Qmax
clear Qmax Redelta Psi Delta
%%
%% Run 3
k = 0;
ampl   = 1;
z0coef = 0.9;
s      = 1.813;
itest  = 8;
iout   = [3:3];
Time   = linspace(0,2*pi,400);
for i=iout
  k = k+1;
  cifile=sprintf('%sdemtest%i/matlab/mat/sim_parameters_test%i_out%i.mat',cidir,itest,itest,i);
  load(cifile,'U0','g','D','nu','Rdel','delta','dod','om');
  rhof = 1;
  delta = delta*ampl;
  z0=z0coef*D;
  zb=0.119582387187811;
  H=D+zb-z0;
  delH=delta/H;
  Hdel=H/delta;
  Hd=(H-D/2)./delta;
  gg = sin(Time) - ...
          sqrt(2)/2*delH*(sin(Time-pi/4) - exp(-Hdel)*sin(Time-Hdel-pi/4));
  ff = (sin(Time) + delH^2*cos(Time) + ...
          delH*exp(-Hdel)*(sqrt(2)*sin(Time-Hdel-pi/4)-delH*cos(Time-Hdel)))./(2*gg);
  hh = 3/2*cos(Time) - 1/2*exp(-Hd)*cos(Time-Hd);
  %%
  Us  = U0*(sin(Time)-exp(-Hd).*sin(Time-Hd));
  Res = Rdel*dod*abs(Us);
  cSN = (1+(0.15).*Res.^(0.687));
  Gam = U0*om/(s-1)/g;
  L = 0.5*zb;
  Q = 4*Gam*(9*(delta/D)^2*H/D*cSN.*((ff-1).*H+L+D/2)./D.*gg + L*hh./D);
  Qmax(k) = max(Q);
  Psi(k)=U0^2./((s-1)./D./g);
  Redelta(k)=Rdel;
  Delta(k)=delta/D;
end %
save ../mat/q_vs_params_run3.mat Redelta Delta Psi Qmax
clear Qmax Redelta Psi Delta
%%

